Two-Loop Renormalization-Group Evolution for the Nucleon Distribution Amplitude

We determine for the first time the two-loop renormalization-group (RG) equation for the nucleon light-cone distribution amplitude, which constitutes the last missing ingredient for the complete next-to-leading-logarithmic corrections to the nucleon form factors in the hard-collinear factorization framework. Applying the conformal expansion for this fundamental nucleon distribution amplitude then enables us to construct an analytic solution that captures the desired scale dependence of phenomenologically interesting series coefficients. Importantly, the two-loop RG evolutions of these central hadronic quantities can bring about noticeable impacts on the corresponding leading-logarithmic results for three sample models of the nucleon distribution amplitude.

==> anc/NomalizedMoments.txt <==
We provide here our theory predictions for the RG evolution of the normalized moments ${\cal R}_{M m}$ (with $M = 0, 1, 2$) 
of the leading-twist nucleon distribution amplitude at the LL order and at the NLL order in QCD, 
at the eight representative scales  $\mu \in \left \{3.0, 4.0,  5.0,  6.0, 7.0,  8.0,  9.0, 10.0 \right \}  {\rm GeV}$, 
by adopting the sample {\tt COZ} model of $\Phi_{N}(x_i, \mu_0)$ for the purpose of illustration. 



*********************************************************************************************************************


${\cal R}_{00}^{\rm LL}$:
{1., 0.966012, 0.953915, 0.946646, 0.941663, 0.938198, 0.935416, 0.933105, 0.931138, 0.929431}



${\cal R}_{00}^{\rm NLL}$:
{1., 0.936653, 0.9173, 0.906307, 0.89902, 0.894063, 0.890146, 0.886934, 0.884227, 0.881899}


*********************************************************************************************************************


${\cal R}_{10}^{\rm LL}$:
{1., 0.860843, 0.815096, 0.78852, 0.770691, 0.758478, 0.748779, 0.740797, 0.734053, 0.728239}



${\cal R}_{10}^{\rm NLL}$:
{1., 0.833988, 0.782988, 0.754041, 0.734882, 0.72187, 0.711601, 0.703191, 0.696114, 0.690033}


*********************************************************************************************************************


${\cal R}_{11}^{\rm LL}$:
{1., 0.841225, 0.789857, 0.760217, 0.740419, 0.726896, 0.716182, 0.70738, 0.699954, 0.693562}



${\cal R}_{11}^{\rm NLL}$:
{1., 0.804172, 0.745955, 0.713331, 0.691907, 0.677434, 0.666056, 0.656766, 0.648969, 0.642286}


*********************************************************************************************************************


${\cal R}_{20}^{\rm LL}$:
{1., 0.803321, 0.7417, 0.706623, 0.683395, 0.667624, 0.655183, 0.645001, 0.636436, 0.629083}



${\cal R}_{20}^{\rm NLL}$:
{1., 0.763209, 0.69457, 0.656552, 0.631775, 0.615128, 0.602095, 0.59149, 0.582614, 0.575024}


*********************************************************************************************************************


${\cal R}_{21}^{\rm LL}$:
{1., 0.767124, 0.696478, 0.656807, 0.630762, 0.613184, 0.59938, 0.588122, 0.578683, 0.570599}



${\cal R}_{21}^{\rm NLL}$:
{1., 0.727072, 0.650398, 0.608469, 0.581364, 0.563255, 0.549134, 0.537683, 0.528127, 0.519975}


*********************************************************************************************************************


${\cal R}_{22}^{\rm LL}$:
{1., 0.758333, 0.685611, 0.644911, 0.61825, 0.600283, 0.586189, 0.574704, 0.565082, 0.556848}



${\cal R}_{22}^{\rm NLL}$:
{1., 0.703627, 0.622549, 0.578684, 0.550516, 0.531783, 0.517225, 0.505451, 0.495648, 0.487301}


*********************************************************************************************************************




==> anc/NucleonFF.txt <==
We provide here  the mean values and the standard deviations of our theory predictions for the leading-power contributions 
to the Dirac nucleon form factors of both the proton and the neutron in the LL, NLO, ${\rm LL}^{\prime}$ and NLL approximations,
at the ten representative kinematic points $q^2 \in \left \{5.0, 10.0, 15.0, 20.0, 25.0, 30.0, 35.0, 40.0, 45.0, 50.0  \right \}  {\rm GeV}^2$,
by taking the parameter set ${\tt LAT25}$  for  $\Phi_{N}(x_i, \, \mu_0)$.



*********************************************************************************************************************


$Q^4 * F_1^{p, LL}(Q^2)  \,   [GeV^4]$: 


Mean Values:
{0.0212864, 0.0112845, 0.00854433, 0.00725251, 0.00644621, 
0.00588251, 0.00546106, 0.00513106, 0.00486382, 0.00464694}


Standard Deviations:
{0.00908538, 0.00338191, 0.00216286, 0.00170293, 0.00143702, 
0.00125968, 0.00113193, 0.0010349, 0.000958329, 0.000890936}


*********************************************************************************************************************


$Q^4 * F_1^{p, NLO}(Q^2)  \,   [GeV^4]$: 


Mean Values:
{0.055598, 0.0347644, 0.0273044, 0.0234368, 0.0209594, 
0.0192037, 0.0178793, 0.0168355, 0.0159862, 0.0152778}


Standard Deviations:
{0.0130642, 0.00399165, 0.00276344, 0.00210008, 0.00172091, 
0.00147718, 0.00130634, 0.00117935, 0.00108086, 0.00100194}


*********************************************************************************************************************


$Q^4 * F_1^{p, {\rm LL}^{\prime}}(Q^2)  \,   [GeV^4]$: 


Mean Values:
{0.0493856, 0.0281452, 0.0211094, 0.0176167, 0.0154353, 
0.0139177, 0.0127893, 0.0119107, 0.011203, 0.0106182}


Standard Deviations:
{0.00931993, 0.00207232, 0.00137872, 0.000973399, 0.000752233, 
0.000616609, 0.000525099, 0.000459207, 0.000409478, 0.000370834}


*********************************************************************************************************************


$Q^4 * F_1^{p, NLL}(Q^2)  \,   [GeV^4]$: 


Mean Values:
{0.048726, 0.0245853, 0.0176496, 0.014403, 0.0124295, 
0.0110813, 0.0100926, 0.00933122, 0.00872339, 0.00822575}


Standard Deviations:
{0.0126353, 0.00277258, 0.00161956, 0.00112697, 0.000866271, 
0.000707105, 0.000600076, 0.000523225, 0.00046536, 0.000419156}


*********************************************************************************************************************


$Q^4 * F_1^{n, LL}(Q^2)  \,   [GeV^4]$: 


Mean Values:
{-0.00359072, -0.00155624, -0.00104978, -0.000820072, -0.000682072, 
-0.00058858, -0.00052049, -0.000468365, -0.00042698, -0.000393909}


Standard Deviations:
{0.00170049, 0.000554259, 0.000332227, 0.000249548, 0.000203195, 
0.000173118, 0.000151938, 0.000136162, 0.000123922, 0.000113412}


*********************************************************************************************************************


$Q^4 * F_1^{n, NLO}(Q^2)  \,   [GeV^4]$: 


Mean Values:
{-0.0163304, -0.0101005, -0.00787689, -0.00671939, -0.00598049, 
-0.00545866, -0.0050661, -0.00475748, -0.00450687, -0.00429822}


Standard Deviations:
{0.00490449, 0.00159545, 0.00109171, 0.000838794, 0.000693645, 
0.00059947, 0.000532978, 0.000483257, 0.000444502, 0.000413316}


*********************************************************************************************************************


$Q^4 * F_1^{n, {\rm LL}^{\prime}}(Q^2)  \,   [GeV^4]$: 


Mean Values:
{-0.0135928, -0.00711631, -0.00506823, -0.004076, -0.00346924, 
-0.00305422, -0.00274999, -0.00251595, -0.00232941, -0.00217663}


Standard Deviations:
{0.00301341, 0.000618145, 0.000388237, 0.000266298, 0.000201391, 
0.000162194, 0.000136077, 0.000117473, 0.000103563, 0.0000927751}


*********************************************************************************************************************


$Q^4 * F_1^{n, NLL}(Q^2)  \,   [GeV^4]$: 


Mean Values:
{-0.0133327, -0.0057786, -0.00379315, -0.00290903, -0.00238983, 
-0.00204465, -0.00179719, -0.00161026, -0.00146355, -0.00134569}


Standard Deviations:
{0.00430864, 0.000876656, 0.00046862, 0.000315577, 0.000237105, 
0.000189963, 0.00015868, 0.000136471, 0.000119912, 0.000106415}


*********************************************************************************************************************


